SV3D: Novel Multi-view Synthesis and 3D Generation from a Single Image using Latent Video Diffusion

We present Stable Video 3D (SV3D) -- a latent video diffusion model for high-resolution, image-to-multi-view generation of orbital videos around a 3D object. Recent work on 3D generation propose techniques to adapt 2D generative models for novel view synthesis (NVS) and 3D optimization. However, these methods have several disadvantages due to either limited views or inconsistent NVS, thereby affecting the performance of 3D object generation. In this work, we propose SV3D that adapts image-to-video diffusion model for novel multi-view synthesis and 3D generation, thereby leveraging the generalization and multi-view consistency of the video models, while further adding explicit camera control for NVS. We also propose improved 3D optimization techniques to use SV3D and its NVS outputs for image-to-3D generation. Extensive experimental results on multiple datasets with 2D and 3D metrics as well as user study demonstrate SV3D's state-of-the-art performance on NVS as well as 3D reconstruction compared to prior works.

==> code/linear_prediction_guidance.py <==
import torch
from einops import rearrange, repeat


def append_dims(x: torch.Tensor, target_dims: int) -> torch.Tensor:
    """Appends dimensions to the end of a tensor until it has target_dims dimensions."""
    dims_to_append = target_dims - x.ndim
    if dims_to_append < 0:
        raise ValueError(
            f"input has {x.ndim} dims but target_dims is {target_dims}, which is less"
        )
    return x[(...,) + (None,) * dims_to_append]


class LinearPredictionGuider:
    def __init__(
        self,
        max_scale: float,
        num_frames: int,
        min_scale: float = 1.0,
    ):
        self.min_scale = min_scale
        self.max_scale = max_scale
        self.num_frames = num_frames
        self.scale = torch.linspace(min_scale, max_scale, num_frames).unsqueeze(0)

    def __call__(self, x: torch.Tensor, sigma: float) -> torch.Tensor:
        x_u, x_c = x.chunk(2)

        x_u = rearrange(x_u, "(b t) ... -> b t ...", t=self.num_frames)
        x_c = rearrange(x_c, "(b t) ... -> b t ...", t=self.num_frames)
        scale = repeat(self.scale, "1 t -> b t", b=x_u.shape[0])
        scale = append_dims(scale, x_u.ndim).to(x_u.device)

        return rearrange(x_u + scale * (x_c - x_u), "b t ... -> (b t) ...")

